A Solution to Slosh-free Robot Trajectory Optimization

This paper is about fast slosh free fluid transportation. Existing approaches are either computationally heavy or only suitable for specific robots and container shapes. We model the end effector as a point mass suspended by a spherical pendulum and study the requirements for slosh free motion and the validity of the point mass model. In this approach, slosh free trajectories are generated by controlling the pendulum's pivot and simulating the motion of the point mass. We cast the trajectory optimization problem as a quadratic program; this strategy can be used to obtain valid control inputs. Through simulations and experiments on a 7 DoF Franka Emika Panda robot we validate the effectiveness of the proposed approach.

==> images/experiment_3d_fig_code/sq5_3dplot.m <==
clear all
load('sq5_result.mat')

%%
f = figure;
f.Renderer = 'painters';
subplot(3, 1, [1 2])
hold on
grid on
plot3(traj_data.qp_state(1, :), traj_data.qp_state(2, :), traj_data.l+traj_data.qp_state(3, :), 'LineWidth',1, 'DisplayName', 'Pivot')
plot3(traj_data.qp_trajectory(1, :), traj_data.qp_trajectory(2, :), traj_data.qp_trajectory(3, :), 'LineWidth',0.01, 'Color','r', 'DisplayName','Mass')

for i=1:7:length(traj_data.qp_state)-1
    plot3([traj_data.qp_state(1, i) traj_data.qp_trajectory(1, i)], ...
        [traj_data.qp_state(2, i) traj_data.qp_trajectory(2, i)], ...
        [traj_data.l+traj_data.qp_state(3, i) traj_data.qp_trajectory(3, i)], 'Color','black', 'LineWidth',0.5)
    quiver3(traj_data.qp_trajectory(1, i), traj_data.qp_trajectory(2, i), traj_data.qp_trajectory(3, i), ...
    traj_data.qp_trajectory(6, i), traj_data.qp_trajectory(7, i), traj_data.qp_trajectory(8, i), 0.15, 'LineWidth',2, 'MaxHeadSize',10, 'Color', 'r')
end


%%
subplot(3, 1, 3)
hold on
grid on
for i=1:3
plot(traj_data.ee_F_ext(i, :))
end

==> images/step_data/step_plots.m <==
load("step_result.mat");
t = 0:0.001:0.001*(length(traj_data.q)-1);

f = figure;
f.Renderer = 'painters';
subplot(4, 1, 1)
hold on
grid on
set(gca, 'XTickLabel', [])
for i=1:7
    plot(traj_data.q(i, :), 'LineWidth',1)
end
ylabel('$q/\mathrm{rad}$', 'Interpreter', 'latex', 'FontSize', 12)

subplot(4, 1, 2)
hold on
grid on
set(gca, 'XTickLabel', [])
for i=1:7
    plot(traj_data.q_dot(i, :), LineWidth=1)
end
ylabel('$\dot{q}/\mathrm{\frac{rad}{s}}$', 'Interpreter', 'latex', 'FontSize', 12)

subplot(4, 1, 3)
hold on
grid on
set(gca, 'XTickLabel', [])
for i=1:7
    plot(traj_data.q_ddot(i, :), LineWidth=1)
end
ylabel('$\ddot{q}/\mathrm{\frac{rad}{s^2}}$', 'Interpreter', 'latex', 'FontSize', 12)

subplot(4, 1, 4)
hold on
grid on
for i=1:7
    plot(t, traj_data.tau(i, :), LineWidth=1)
end
yticks([-3 15 33])
xlabel('$t/\mathrm{s}$', 'Interpreter', 'latex', 'FontSize', 12)
ylabel('$\tau/\mathrm{Nm}$', 'Interpreter', 'latex', 'FontSize', 12)

